Machine learning algorithms for three-dimensional mean-curvature computation in the level-set method

We propose a data-driven mean-curvature solver for the level-set method. This work is the natural extension to $\mathbb{R}^3$ of our two-dimensional strategy in [DOI: 10.1007/s10915-022-01952-2][1] and the hybrid inference system of [DOI: 10.1016/j.jcp.2022.111291][2]. However, in contrast to [1,2], which built resolution-dependent neural-network dictionaries, here we develop a pair of models in $\mathbb{R}^3$, regardless of the mesh size. Our feedforward networks ingest transformed level-set, gradient, and curvature data to fix numerical mean-curvature approximations selectively for interface nodes. To reduce the problem's complexity, we have used the Gaussian curvature to classify stencils and fit our models separately to non-saddle and saddle patterns. Non-saddle stencils are easier to handle because they exhibit a curvature error distribution characterized by monotonicity and symmetry. While the latter has allowed us to train only on half the mean-curvature spectrum, the former has helped us blend the data-driven and the baseline estimations seamlessly near flat regions. On the other hand, the saddle-pattern error structure is less clear; thus, we have exploited no latent information beyond what is known. In this regard, we have trained our models on not only spherical but also sinusoidal and hyperbolic paraboloidal patches. Our approach to building their data sets is systematic but gleans samples randomly while ensuring well-balancedness. We have also resorted to standardization and dimensionality reduction and integrated regularization to minimize outliers. In addition, we leverage curvature rotation/reflection invariance to improve precision at inference time. Several experiments confirm that our proposed system can yield more accurate mean-curvature estimations than modern particle-based interface reconstruction and level-set schemes around under-resolved regions.

==> Preprint 12082022/convergence/sphere_convergence.m <==
% Code for plotting circle convergence results for a radius of 2/64.
% Notice the errors were collected with hk, not k.
clear; clc; close all;

radius = 2 / 64;
radiusByH = radius ./ 2.^[-6, -7, -8, -9, -10];

% The following metrics are defined on section 3.1 in paper: A hybrid
% particle volume-of-fluid method for curvature estimation in multiphase
% flows.  These are relative to exact hk, so the h factor is not a problem.
% To go from the plot to the actual values, use the formula
% 10^(-y+(q-b)/H), where y is log(0.001) or so, q is point's location in
% pixels, b is y in pixels, and H is the distance in pixels from 0.001 and
% 0.0001.

%       Hybrid_lvl6    Hybrid_*     Numerical-10
L2 = [ 6.305417e-04, 6.305417e-04, 3.807297e-02; ...  % R/h = 2.
	   9.280946e-04, 9.790485e-04, 1.569252e-02; ...  % R/h = 4.
	   1.065464e-03, 8.709580e-04, 5.192317e-03; ...  % R/h = 8.
	   1.495525e-03, 1.582009e-03, 1.548557e-03; ...  % R/h = 16.
       2.471534e-03, 3.144518e-03, 4.659419e-04;      % R/h = 32.
	 ];
 
L2_other = [3.3926e-02, 3.5021e-02, 4.3175e-02, 4.4521e-02, 4.4356e-02, 3.8933e-02, ...
			3.3571e-02, 2.6592e-02, 1.9707e-02, 1.3254e-02, 8.7049e-03, 5.8737e-03, ...
			4.0893e-03, 2.8407e-03, 1.9613e-03, 1.3818e-03, 9.3612e-04];

%           Hybrid_lvl6    Hybrid_*     Numerical-10
LInfty = [ 5.011141e-03, 5.011141e-03, 9.442257e-02; ...  % R/h = 2.
		   5.728841e-03, 5.726814e-03, 4.443665e-02; ...  % R/h = 4.
		   4.540026e-03, 3.367722e-03, 1.411050e-02; ...  % R/h = 8.
		   8.826733e-03, 9.011447e-03, 3.890664e-03; ...  % R/h = 16.
           2.445215e-02, 1.783329e-02, 1.636096e-03;      % R/h = 32.
		 ];
	 
LInfty_other = [8.7295e-02, 8.4129e-02, 9.4113e-02, 8.2547e-02, 8.5007e-02, 8.4029e-02, ...
				8.3062e-02, 8.5058e-02, 8.3606e-02, 8.3173e-02, 6.0094e-02, 4.2237e-02, ...
				4.4587e-02, 8.6907e-03, 3.2411e-03, 2.2352e-03, 1.5810e-03];
	
% Finding the order of convergence.
disp( "Order of convergence L2" );
for i = [2,3,4,5]
	disp( log( L2(i - 1,:) ./ L2(i,:) ) ./ log(2) );
end

disp( "Order of convergence LInfty" );
for i = [2,3,4,5]
	disp( log( LInfty(i - 1,:) ./ LInfty(i,:) ) ./ log(2) );
end

xvals = log2(radiusByH);
xvals_other = 1:0.25:5;
ytickvals = 10.^(-3:-1);

% Printing L2 figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 6] );
set( gcf, 'PaperSize', [4 6] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 6] );
% title( "L2", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', 2.^xvals );
ylim( [min(ytickvals)-0.00075, max(ytickvals)+0.05] );
set( gca, 'yscale', "log" );
plot( xvals, L2(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=6)" );
plot( xvals, L2(:, 2), "s-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=*)" );
plot( xvals_other, L2_other, "^-", "LineWidth", 1.5, "DisplayName", "Karnakov et al." );
plot( xvals, L2(:, 3), "v-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "R/h" );
ylabel( "Error" );
legend( 'Location', 'northeast', "FontSize", 11 );
print( fig, "sphere_L2", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 6] );
set( gcf, 'PaperSize', [4 6] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 6] );
% title( "LInfty", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', 2.^xvals );
ylim( [min(ytickvals)-0.00075, max(ytickvals)+0.05] );
set( gca, 'yscale', "log" );
plot( xvals, LInfty(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=6)" );
plot( xvals, LInfty(:, 2), "s-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=*)" );
plot( xvals_other, LInfty_other, "^-", "LineWidth", 1.5, "DisplayName", "Karnakov et al." );
plot( xvals, LInfty(:, 3), "v-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "R/h" );
ylabel( "Error" );
% legend( 'Location', 'southeast', "FontSize", 11 );
print( fig, "sphere_LInfty", "-dpdf" );


==> Preprint 12082022/convergence/sphere_convergence2.m <==
% Code for plotting circle convergence results for a radius of 0.2222.
% Notice the errors were collected w.r.t. kappa.
clear; clc; close all;

% The following compares our approach with section 5.3 in the paper
% "Second-order accurate computation of curvatures in a level set
% framework using novel high-order reinitialization" by Du Chéné, Min and Gibou.

%       Hybrid       Numerical
L1 = [ 1.193669e-02, 1.006602e-01; ...  % 19^3.
	   6.485115e-03, 6.141582e-02; ...  % 38^3.
	   6.204561e-03, 1.842037e-02; ...  % 76^3.
	   6.402527e-03, 5.401022e-03; ...  % 152^3.
	 ];

%         Hybrid         Numerical
LInfty = [ 1.891856e-02, 1.876860e-01; ...  % 19^3.
		   2.396634e-02, 1.653421e-01; ...  % 38^3.
		   1.681145e-02, 4.190414e-02; ...  % 76^3.
		   2.955420e-02, 1.356495e-02; ...  % 152^3.
		 ];
	
% Finding the order of convergence.
disp( "Order of convergence L1" );
for i = [2,3,4]
	disp( log( L1(i - 1,:) ./ L1(i,:) ) ./ log(2) );
end

disp( "Order of convergence LInfty" );
for i = [2,3,4]
	disp( log( LInfty(i - 1,:) ./ LInfty(i,:) ) ./ log(2) );
end

xvals = 0:3;
xLabels = string(length(xvals));
for i=xvals
	xLabels(i+1) = sprintf( "%d^3", 19*2^i );
end
yTicks = [5e-3, 1e-2, 5e-2, 1e-1, 2e-1];

% Printing L1 figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 5] );
set( gcf, 'PaperSize', [4 5] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 5] );
% title( "L1", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', xLabels );
ylim( [0.004, 0.2] );
set( gca, 'yscale', "log" );
set( gca, 'YTick', yTicks );
plot( xvals, L1(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver" );
plot( xvals, L1(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "Cells" );
ylabel( "\kappa-error" );
legend( 'Location', 'northeast', "FontSize", 11 );
print( fig, "sphere2_L1", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 5] );
set( gcf, 'PaperSize', [4 5] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 5] );
% title( "LInfty", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', xLabels );
ylim( [0.004, 0.2] );
set( gca, 'yscale', "log" );
set( gca, 'YTick', yTicks );
plot( xvals, LInfty(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver" );
plot( xvals, LInfty(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "Cells" );
ylabel( "\kappa-error" );
% legend( 'Location', 'southeast', "FontSize", 11 );
print( fig, "sphere2_LInfty", "-dpdf" );


==> Preprint 12082022/morphing_ellipsoid/plot_errors.m <==
% Code for plotting the errors in the morphing ellipsoid test.
clear; clc; close all;

D = readmatrix( "morphing_ellipsoid_data.csv" );
L1 = D(:,[4,2]);	% First column for nnets, second for numerical baseline.
LInfty = D(:,[5,3]);

hk = D(:,1);
xvals = 0:(length(D) - 1);

% Printing L1 figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 7, 4] );
set( gcf, 'PaperSize', [7 4] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 7 4] );
% title( "L1", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
ylim( [0.0001, 0.666] );	% Numerical error range (0.0001, 0.01).
% yTicks = [5e-3, 1e-2, 5e-2, 1e-1, 2e-1];
set( gca, 'yscale', "log" );
% set( gca, 'YTick', yTicks );
plot( xvals, L1(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver error" );
plot( xvals, L1(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical error" );
% plot( xvals, hk, "o-", "MarkerSize", 4, "LineWidth", 1.5, "DisplayName", "True dimensionless curvature" );
grid on;
xlabel( "Step" );
% ylabel( "Error" );
% legend( 'Location', 'best', "FontSize", 11 );
print( fig, "L1", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 7, 4] );
set( gcf, 'PaperSize', [7 4] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 7 4] );
% title( "LInfty", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
ylim( [0.0001, 0.666] );	% Numerical error range: (0.0004, 0.2).
set( gca, 'yscale', "log" );
% set( gca, 'YTick', yTicks );
plot( xvals, LInfty(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver error" );
plot( xvals, LInfty(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical baseline error" );
plot( xvals, hk, "o-", "MarkerSize", 4, "LineWidth", 1.5, "DisplayName", "Maximal h\kappa^*" );
grid on;
xlabel( "Step" );
% ylabel( "Error" );
legend( 'Location', 'southeast', "FontSize", 11 );
print( fig, "LInfty", "-dpdf" );


==> convergence/sphere_convergence.m <==
% Code for plotting circle convergence results for a radius of 2/64.
% Notice the errors were collected with hk, not k.
clear; clc; close all;

radius = 2 / 64;
radiusByH = radius ./ 2.^[-6, -7, -8, -9, -10];

% The following metrics are defined on section 3.1 in paper: A hybrid
% particle volume-of-fluid method for curvature estimation in multiphase
% flows.  These are relative to exact hk, so the h factor is not a problem.
% To go from the plot to the actual values, use the formula
% 10^(-y+(q-b)/H), where y is log(0.001) or so, q is point's location in
% pixels, b is y in pixels, and H is the distance in pixels from 0.001 and
% 0.0001.

%       Hybrid_lvl6    Hybrid_*     Numerical-10
L2 = [ 6.305417e-04, 6.305417e-04, 3.807297e-02; ...  % R/h = 2.
	   9.280946e-04, 9.790485e-04, 1.569252e-02; ...  % R/h = 4.
	   1.065464e-03, 8.709580e-04, 5.192317e-03; ...  % R/h = 8.
	   1.495525e-03, 1.582009e-03, 1.548557e-03; ...  % R/h = 16.
       2.471534e-03, 3.144518e-03, 4.659419e-04;      % R/h = 32.
	 ];
 
L2_other = [3.3926e-02, 3.5021e-02, 4.3175e-02, 4.4521e-02, 4.4356e-02, 3.8933e-02, ...
			3.3571e-02, 2.6592e-02, 1.9707e-02, 1.3254e-02, 8.7049e-03, 5.8737e-03, ...
			4.0893e-03, 2.8407e-03, 1.9613e-03, 1.3818e-03, 9.3612e-04];

%           Hybrid_lvl6    Hybrid_*     Numerical-10
LInfty = [ 5.011141e-03, 5.011141e-03, 9.442257e-02; ...  % R/h = 2.
		   5.728841e-03, 5.726814e-03, 4.443665e-02; ...  % R/h = 4.
		   4.540026e-03, 3.367722e-03, 1.411050e-02; ...  % R/h = 8.
		   8.826733e-03, 9.011447e-03, 3.890664e-03; ...  % R/h = 16.
           2.445215e-02, 1.783329e-02, 1.636096e-03;      % R/h = 32.
		 ];
	 
LInfty_other = [8.7295e-02, 8.4129e-02, 9.4113e-02, 8.2547e-02, 8.5007e-02, 8.4029e-02, ...
				8.3062e-02, 8.5058e-02, 8.3606e-02, 8.3173e-02, 6.0094e-02, 4.2237e-02, ...
				4.4587e-02, 8.6907e-03, 3.2411e-03, 2.2352e-03, 1.5810e-03];
	
% Finding the order of convergence.
disp( "Order of convergence L2" );
for i = [2,3,4,5]
	disp( log( L2(i - 1,:) ./ L2(i,:) ) ./ log(2) );
end

disp( "Order of convergence LInfty" );
for i = [2,3,4,5]
	disp( log( LInfty(i - 1,:) ./ LInfty(i,:) ) ./ log(2) );
end

xvals = log2(radiusByH);
xvals_other = 1:0.25:5;
ytickvals = 10.^(-3:-1);

% Printing L2 figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 6] );
set( gcf, 'PaperSize', [4 6] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 6] );
% title( "L2", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', 2.^xvals );
ylim( [min(ytickvals)-0.00075, max(ytickvals)+0.05] );
set( gca, 'yscale', "log" );
plot( xvals, L2(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=6)" );
plot( xvals, L2(:, 2), "s-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=*)" );
plot( xvals_other, L2_other, "^-", "LineWidth", 1.5, "DisplayName", "Karnakov et al." );
plot( xvals, L2(:, 3), "v-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "R/h" );
ylabel( "Error" );
legend( 'Location', 'northeast', "FontSize", 11 );
print( fig, "sphere_L2", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 6] );
set( gcf, 'PaperSize', [4 6] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 6] );
% title( "LInfty", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', 2.^xvals );
ylim( [min(ytickvals)-0.00075, max(ytickvals)+0.05] );
set( gca, 'yscale', "log" );
plot( xvals, LInfty(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=6)" );
plot( xvals, LInfty(:, 2), "s-", "LineWidth", 1.5, "DisplayName", "Hybrid solver (\eta=*)" );
plot( xvals_other, LInfty_other, "^-", "LineWidth", 1.5, "DisplayName", "Karnakov et al." );
plot( xvals, LInfty(:, 3), "v-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "R/h" );
ylabel( "Error" );
% legend( 'Location', 'southeast', "FontSize", 11 );
print( fig, "sphere_LInfty", "-dpdf" );


==> convergence/sphere_convergence2.m <==
% Code for plotting circle convergence results for a radius of 0.2222.
% Notice the errors were collected w.r.t. kappa.
clear; clc; close all;

% The following compares our approach with section 5.3 in the paper
% "Second-order accurate computation of curvatures in a level set
% framework using novel high-order reinitialization" by Du Chéné, Min and Gibou.

%       Hybrid       Numerical
L1 = [ 1.193669e-02, 1.006602e-01; ...  % 19^3.
	   6.485115e-03, 6.141582e-02; ...  % 38^3.
	   6.204561e-03, 1.842037e-02; ...  % 76^3.
	   6.402527e-03, 5.401022e-03; ...  % 152^3.
	 ];

%         Hybrid         Numerical
LInfty = [ 1.891856e-02, 1.876860e-01; ...  % 19^3.
		   2.396634e-02, 1.653421e-01; ...  % 38^3.
		   1.681145e-02, 4.190414e-02; ...  % 76^3.
		   2.955420e-02, 1.356495e-02; ...  % 152^3.
		 ];
	
% Finding the order of convergence.
disp( "Order of convergence L1" );
for i = [2,3,4]
	disp( log( L1(i - 1,:) ./ L1(i,:) ) ./ log(2) );
end

disp( "Order of convergence LInfty" );
for i = [2,3,4]
	disp( log( LInfty(i - 1,:) ./ LInfty(i,:) ) ./ log(2) );
end

xvals = 0:3;
xLabels = string(length(xvals));
for i=xvals
	xLabels(i+1) = sprintf( "%d^3", 19*2^i );
end
yTicks = [5e-3, 1e-2, 5e-2, 1e-1, 2e-1];

% Printing L1 figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 5] );
set( gcf, 'PaperSize', [4 5] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 5] );
% title( "L1", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', xLabels );
ylim( [0.004, 0.2] );
set( gca, 'yscale', "log" );
set( gca, 'YTick', yTicks );
plot( xvals, L1(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver" );
plot( xvals, L1(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "Cells" );
ylabel( "\kappa-error" );
legend( 'Location', 'northeast', "FontSize", 11 );
print( fig, "sphere2_L1", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 5] );
set( gcf, 'PaperSize', [4 5] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 5] );
% title( "LInfty", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
set( gca, 'XTickLabel', xLabels );
ylim( [0.004, 0.2] );
set( gca, 'yscale', "log" );
set( gca, 'YTick', yTicks );
plot( xvals, LInfty(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver" );
plot( xvals, LInfty(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical baseline" );
grid on;
xlabel( "Cells" );
ylabel( "\kappa-error" );
% legend( 'Location', 'southeast', "FontSize", 11 );
print( fig, "sphere2_LInfty", "-dpdf" );


==> morphing_ellipsoid/plot_errors.m <==
% Code for plotting the errors in the morphing ellipsoid test.
clear; clc; close all;

D = readmatrix( "morphing_ellipsoid_data.csv" );
L1 = D(:,[4,2]);	% First column for nnets, second for numerical baseline.
LInfty = D(:,[5,3]);

hk = D(:,1);
xvals = 0:(length(D) - 1);

% Printing L1 figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 7, 4] );
set( gcf, 'PaperSize', [7 4] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 7 4] );
% title( "L1", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
ylim( [0.0001, 0.666] );	% Numerical error range (0.0001, 0.01).
% yTicks = [5e-3, 1e-2, 5e-2, 1e-1, 2e-1];
set( gca, 'yscale', "log" );
% set( gca, 'YTick', yTicks );
plot( xvals, L1(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver error" );
plot( xvals, L1(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical error" );
% plot( xvals, hk, "o-", "MarkerSize", 4, "LineWidth", 1.5, "DisplayName", "True dimensionless curvature" );
grid on;
xlabel( "Step" );
% ylabel( "Error" );
% legend( 'Location', 'best', "FontSize", 11 );
print( fig, "L1", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 7, 4] );
set( gcf, 'PaperSize', [7 4] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 7 4] );
% title( "LInfty", "FontSize", 12 );
hold on;
xlim( [min(xvals)-0.5, max(xvals)+0.5] );
ylim( [0.0001, 0.666] );	% Numerical error range: (0.0004, 0.2).
set( gca, 'yscale', "log" );
% set( gca, 'YTick', yTicks );
plot( xvals, LInfty(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Hybrid solver error" );
plot( xvals, LInfty(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Numerical baseline error" );
plot( xvals, hk, "o-", "MarkerSize", 4, "LineWidth", 1.5, "DisplayName", "Maximal h\kappa^*" );
grid on;
xlabel( "Step" );
% ylabel( "Error" );
legend( 'Location', 'southeast', "FontSize", 11 );
print( fig, "LInfty", "-dpdf" );

